A Framework for Generating Explanations from Temporal Personal Health Data

Whereas it has become easier for individuals to track their personal health data (e.g., heart rate, step count, food log), there is still a wide chasm between the collection of data and the generation of meaningful explanations to help users better understand what their data means to them. With an increased comprehension of their data, users will be able to act upon the newfound information and work towards striving closer to their health goals. We aim to bridge the gap between data collection and explanation generation by mining the data for interesting behavioral findings that may provide hints about a user's tendencies. Our focus is on improving the explainability of temporal personal health data via a set of informative summary templates, or "protoforms." These protoforms span both evaluation-based summaries that help users evaluate their health goals and pattern-based summaries that explain their implicit behaviors. In addition to individual users, the protoforms we use are also designed for population-level summaries. We apply our approach to generate summaries (both univariate and multivariate) from real user data and show that our system can generate interesting and useful explanations.

==> generate_saxpy.py <==
#!/usr/bin/env python3
import pandas as pd
from saxpy.znorm import znorm
from saxpy.paa import paa
from saxpy.sax import ts_to_string, cuts_for_asize
import numpy as np
from collections import defaultdict

D = pd.read_csv('calorie_data.csv')
X = np.array(D['Calories'])
# D = pd.read_csv('carb_data.csv')
# X = np.array(D['Carbohydrates'])
print(X.shape)

# SAX transformation
n_bins = 5

print(cuts_for_asize(n_bins))
out = ts_to_string(znorm(X), cuts_for_asize(n_bins))
print(out)

tw = ts_to_string(paa(znorm(X), int(np.ceil(len(X)/7))),
                  cuts_for_asize(n_bins))
print(tw)


V = defaultdict(list)
for i in range(0, len(X), 7):
    m = np.mean(X[i:i+7])
    a = i+1
    s = f"({a}, {m}) ({a+7}, {m})"
    if 1203.0 <= m <= 1892.0:
        k = 'a'
    elif 1893.0 <= m <= 2182.0:
        k = 'b'
    elif 2183.0 <= m <= 2432.0:
        k = 'c'
    elif 2433.0 <= m <= 2716.0:
        k = 'd'
    elif 2717.0 <= m <= 4122.0:
        k = 'e'
    # if 0.0 <= m <= 115.0:
    #     k = 'a'
    # elif 121.0 <= m <= 165.0:
    #     k = 'b'
    # elif 166.0 <= m <= 205.0:
    #     k = 'c'
    # elif 206.0 <= m <= 249.0:
    #     k = 'd'
    # elif 250.0 <= m <= 464.0:
    #     k = 'e'

    V[k].append(s)

for k in sorted(V):
    print(k)
    for v in V[k]:
        print(v)

